Some results on generating functions for characters and weight multiplicities of the Lie algebra $A_3$

A method based on the quantum Calogero-Sutherland model is used to obtain generating functions for characters and multiplicities of $A_3$. Some comments on other rank three algebras are offered.

==> File1_Computation_of_characters_of_A3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     32161,        853]
NotebookOptionsPosition[     31532,        828]
NotebookOutlinePosition[     31876,        843]
CellTagsIndexPosition[     31833,        840]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Hamiltonian", " ", "and", " ", "eigenvalues"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.7268131215822253`*^9, 3.72681314122266*^9}, {
  3.7268132211572003`*^9, 3.7268132284580135`*^9}, {3.7344147271432467`*^9, 
  3.7344147288904495`*^9}}],

Cell[BoxData[{
 RowBox[{"delta2", ":=", 
  RowBox[{
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"z1", "^", "2"}]}], "-", 
         RowBox[{"8", "z2"}]}], ")"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z3", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          RowBox[{"z3", "^", "2"}]}], "-", 
         RowBox[{"8", "z2"}]}], ")"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z3", ",", "2"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z2", "^", "2"}], "-", 
         RowBox[{"2", " ", "z1", " ", "z3"}], "-", "4"}], ")"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z3", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"24", " ", "z3"}]}], ")"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z3", ",", "0"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "z3", " ", "z2"}], "-", 
         RowBox[{"24", " ", "z1"}]}], ")"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z3", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z1", " ", "z3"}], "-", "32"}], ")"}], " ", 
       RowBox[{"D", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"z1", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z2", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z3", ",", "1"}], "}"}]}], "]"}]}], "+", 
      RowBox[{"5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "z1", " ", 
          RowBox[{"D", "[", 
           RowBox[{"#", ",", "z1"}], "]"}]}], "+", 
         RowBox[{"3", " ", "z3", " ", 
          RowBox[{"D", "[", 
           RowBox[{"#", ",", "z3"}], "]"}]}], "+", 
         RowBox[{"4", " ", "z2", " ", 
          RowBox[{"D", "[", 
           RowBox[{"#", ",", "z2"}], "]"}]}]}], ")"}]}]}], ")"}]}], 
   "&"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eps", "[", 
    RowBox[{"{", 
     RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "}"}], "]"}], ":=", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"m1", "^", "2"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"m3", "^", "2"}]}], "+", 
      RowBox[{"4", 
       RowBox[{"m2", "^", "2"}]}], "+", 
      RowBox[{"4", " ", "m1", " ", "m2"}], "+", 
      RowBox[{"4", " ", "m3", " ", "m2"}], "+", 
      RowBox[{"2", " ", "m1", " ", "m3"}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "m1"}], "+", 
         RowBox[{"3", " ", "m3"}], "+", 
         RowBox[{"4", "m2"}]}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.676115733515128*^9, 3.6761158016872473`*^9}, {
  3.6761158504685335`*^9, 3.6761158517633357`*^9}, {3.681795884030925*^9, 
  3.68179590983337*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "A", " ", "program", " ", "to", " ", "compute", " ", "characters"}], " ", 
   "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.676116439603568*^9, 3.676116458994402*^9}, {
  3.726813148632673*^9, 3.7268131767907224`*^9}, {3.7344147400132694`*^9, 
  3.734414742166073*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"cartan", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", 
       RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "2", ",", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}], ",", "2"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"invcartan", "=", 
   RowBox[{"Inverse", "[", "cartan", "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"polA3", "[", 
   RowBox[{"i1_", ",", "i2_", ",", "i3_", ",", "maximo_"}], "]"}], ":=", "\n", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Lambda]", "=", 
     RowBox[{"{", 
      RowBox[{"i1", ",", "i2", ",", "i3"}], "}"}]}], ";", "\n", 
    RowBox[{"j", "=", "1"}], ";", "\n", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"c1", "=", "0"}], ",", 
      RowBox[{"c1", "<=", "maximo"}], ",", 
      RowBox[{"c1", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"c2", "=", "0"}], ",", 
        RowBox[{"c2", "<=", "maximo"}], ",", 
        RowBox[{"c2", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"c3", "=", "0"}], ",", 
          RowBox[{"c3", "<=", "maximo"}], ",", 
          RowBox[{"c3", "++"}], ",", "\n", 
          RowBox[{
           RowBox[{"raiz", "=", 
            RowBox[{"Dot", "[", 
             RowBox[{"invcartan", ",", 
              RowBox[{"\[Lambda]", "-", 
               RowBox[{"{", 
                RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}]}], "]"}]}], ";",
            "\n", 
           RowBox[{"test", "=", "0"}], ";", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"raiz", "[", 
                RowBox[{"[", "1", "]"}], "]"}], "<", " ", "0"}], "||", 
              RowBox[{
               RowBox[{"FractionalPart", "[", 
                RowBox[{"raiz", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[NotEqual]", 
               "0"}]}], ",", " ", 
             RowBox[{"test", "=", "1"}]}], "]"}], ";", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"raiz", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "<", " ", "0"}], "||", 
              RowBox[{
               RowBox[{"FractionalPart", "[", 
                RowBox[{"raiz", "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "]"}], "\[NotEqual]", 
               "0"}]}], ",", " ", 
             RowBox[{"test", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"raiz", "[", 
                RowBox[{"[", "3", "]"}], "]"}], "<", " ", "0"}], "||", 
              RowBox[{
               RowBox[{"FractionalPart", "[", 
                RowBox[{"raiz", "[", 
                 RowBox[{"[", "3", "]"}], "]"}], "]"}], "\[NotEqual]", 
               "0"}]}], ",", " ", 
             RowBox[{"test", "=", "1"}]}], "]"}], ";", "\n", 
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{"test", "==", "0"}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{"peso", "[", "j", "]"}], "=", 
               RowBox[{"{", 
                RowBox[{"c1", ",", "c2", ",", "c3"}], "}"}]}], ";", 
              RowBox[{"j", "=", 
               RowBox[{"j", "+", "1"}]}]}]}], " ", "]"}]}]}], "\n", " ", 
         "]"}]}], "]"}]}], "]"}], ";", "\n", 
    RowBox[{"num", "=", 
     RowBox[{"j", "-", "1"}]}], ";", "\n", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"ii1", "=", "1"}], ",", 
      RowBox[{"ii1", "<=", "num"}], ",", 
      RowBox[{"ii1", "++"}], ",", "\n", 
      RowBox[{"For", "[", " ", 
       RowBox[{
        RowBox[{"ii2", "=", 
         RowBox[{"ii1", "+", "1"}]}], ",", 
        RowBox[{"ii2", "<=", "num"}], ",", 
        RowBox[{"ii2", "++"}], ",", "\n", 
        RowBox[{
         RowBox[{"test1", "=", 
          RowBox[{"Dot", "[", 
           RowBox[{"invcartan", ",", 
            RowBox[{
             RowBox[{"peso", "[", "ii2", "]"}], "-", 
             RowBox[{"peso", "[", "ii1", "]"}]}]}], "]"}]}], ";", "\n", 
         RowBox[{"test2", "=", "0"}], ";", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"test1", "[", 
             RowBox[{"[", "1", "]"}], "]"}], "<", " ", "0"}], ",", " ", 
           RowBox[{"test2", "=", "1"}]}], "]"}], ";", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"test1", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "<", " ", "0"}], ",", " ", 
           RowBox[{"test2", "=", "1"}]}], "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"test1", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "<", " ", "0"}], ",", " ", 
           RowBox[{"test2", "=", "1"}]}], "]"}], ";", "\n", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"test2", "==", "0"}], ",", 
           RowBox[{
            RowBox[{"q", "=", 
             RowBox[{"peso", "[", "ii2", "]"}]}], ";", 
            RowBox[{
             RowBox[{"peso", "[", "ii2", "]"}], "=", 
             RowBox[{"peso", "[", "ii1", "]"}]}], ";", 
            RowBox[{
             RowBox[{"peso", "[", "ii1", "]"}], "=", "q"}], ";"}]}], 
          "]"}]}]}], "\n", " ", "]"}]}], "]"}], ";", "\n", 
    RowBox[{"pol", "=", 
     RowBox[{
      RowBox[{"z1", "^", "i1"}], " ", 
      RowBox[{"z2", "^", "i2"}], " ", 
      RowBox[{"z3", "^", "i3"}]}]}], ";", "\n", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"j", "=", "2"}], ",", 
      RowBox[{"j", "<=", "num"}], ",", 
      RowBox[{"j", "++"}], ",", 
      RowBox[{
       RowBox[{"pol", "=", 
        RowBox[{
         RowBox[{
          RowBox[{"delta2", "@", "pol"}], "-", 
          RowBox[{
           RowBox[{"eps", "[", 
            RowBox[{"peso", "[", "j", "]"}], "]"}], " ", "pol"}]}], "//", 
         "Expand"}]}], ";"}]}], "]"}], ";", "\n", 
    RowBox[{"pol", "=", 
     RowBox[{
      RowBox[{"pol", "/", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"pol", ",", " ", 
         RowBox[{
          RowBox[{"z1", "^", "i1"}], " ", 
          RowBox[{"z2", "^", "i2"}], " ", 
          RowBox[{"z3", "^", "i3"}]}]}], "]"}]}], "//", "Expand"}]}], ";", 
    "\n", 
    RowBox[{"prueba", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"delta2", "@", "pol"}], "-", 
       RowBox[{
        RowBox[{"eps", "[", "\[Lambda]", "]"}], " ", "pol"}]}], "//", 
      "Expand"}]}], ";", "\n", 
    RowBox[{
     RowBox[{"Print", "[", 
      RowBox[{"\"\<resto=\>\"", ",", "prueba"}], "]"}], "\n", 
     RowBox[{"Print", "[", 
      RowBox[{
      "\"\<x[\>\"", ",", "i1", ",", "\"\<,\>\"", ",", "i2", ",", "\"\<,\>\"", 
       ",", "i3", ",", "\"\<] = \>\"", ",", "pol", ",", "\"\< fin\>\""}], 
      "]"}]}]}], ")"}]}]}], "Input",
 CellChangeTimes->{{3.6761158199236794`*^9, 3.6761160024908004`*^9}, {
   3.6761160401336665`*^9, 3.676116172219098*^9}, 3.6761162100803647`*^9, 
   3.682052587479523*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"An", " ", 
     RowBox[{"example", ".", " ", "The"}], " ", "first", " ", "three", " ", 
     "entries", " ", "give", " ", "the", " ", "maximal", " ", "weight", " ", 
     "of", " ", "the", " ", 
     RowBox[{"representation", ".", " ", "The"}], " ", "last", " ", "one", 
     " ", "is", " ", "the", " ", "number", " ", "of", " ", "iterations", " ", 
     "needed", " ", "for", " ", "the", " ", 
     RowBox[{"computation", ".", " ", "resto"}]}], "=", 
    RowBox[{
    "0", " ", "means", " ", "that", " ", "the", " ", "result", " ", 
     "satisfies", " ", "the", " ", "Schr\[ODoubleDot]dinger", " ", "equation",
      " ", "and", " ", "the", " ", "computation", " ", "is", " ", 
     RowBox[{"ok", ".", " ", "If"}], " ", "not"}]}], ",", " ", 
   RowBox[{
   "one", " ", "has", " ", "to", " ", "try", " ", "again", " ", "with", " ", 
    "a", " ", "higher", " ", "value", " ", "for", " ", "the", " ", "last", 
    " ", "entry"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7268132424356375`*^9, 3.7268135263873367`*^9}, {
  3.726813675632798*^9, 3.7268137502789297`*^9}, {3.7342424072420197`*^9, 
  3.734242409254423*^9}, {3.7347558714107914`*^9, 3.734755874686797*^9}, {
  3.734756059734381*^9, 3.7347560632911873`*^9}, {3.7347655395766897`*^9, 
  3.734765548078705*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"polA3", "[", 
  RowBox[{"5", ",", "4", ",", "5", ",", "10"}], "]"}]], "Input",
 CellChangeTimes->{{3.6820525671682873`*^9, 3.682052573673499*^9}, {
  3.6820526115503654`*^9, 3.6820526166203747`*^9}, {3.6859642430575356`*^9, 
  3.685964266613577*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"resto=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["resto=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.73441477467653*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\",\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", "1"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["z1", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z1", "8"]}], "+", 
    RowBox[{
     SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
    RowBox[{"13", " ", 
     SuperscriptBox["z1", "6"], " ", "z2"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z2", "2"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["z1", "8"], " ", 
     SuperscriptBox["z2", "2"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "3"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z2", "3"]}], "-", 
    SuperscriptBox["z2", "4"], "-", 
    RowBox[{"33", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "4"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "5"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z2", "5"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "6"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "7"]}], "+", 
    RowBox[{"17", " ", "z1", " ", "z3"}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["z1", "5"], " ", "z3"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["z1", "9"], " ", "z3"}], "+", 
    RowBox[{"44", " ", 
     SuperscriptBox["z1", "3"], " ", "z2", " ", "z3"}], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["z1", "7"], " ", "z2", " ", "z3"}], "-", 
    RowBox[{"30", " ", "z1", " ", 
     SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
    RowBox[{"72", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "3"], " ", "z3"}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["z1", "7"], " ", 
     SuperscriptBox["z2", "3"], " ", "z3"}], "+", 
    RowBox[{"36", " ", "z1", " ", 
     SuperscriptBox["z2", "4"], " ", "z3"}], "-", 
    RowBox[{"51", " ", 
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z2", "4"], " ", "z3"}], "+", 
    RowBox[{"48", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "5"], " ", "z3"}], "-", 
    RowBox[{"27", " ", "z1", " ", 
     SuperscriptBox["z2", "6"], " ", "z3"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z2", "6"], " ", "z3"}], "-", 
    RowBox[{"12", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "7"], " ", "z3"}], "+", 
    RowBox[{"9", " ", "z1", " ", 
     SuperscriptBox["z2", "8"], " ", "z3"}], "-", 
    RowBox[{"70", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"z2", " ", 
     SuperscriptBox["z3", "2"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["z1", "4"], " ", "z2", " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["z1", "8"], " ", "z2", " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"81", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "2"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "2"]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"105", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "2"]}], "-", 
    RowBox[{"63", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"27", " ", 
     SuperscriptBox["z2", "5"], " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "5"], " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "6"], " ", 
     SuperscriptBox["z3", "2"]}], "-", 
    RowBox[{"9", " ", 
     SuperscriptBox["z2", "7"], " ", 
     SuperscriptBox["z3", "2"]}], "+", 
    RowBox[{"99", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z3", "3"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["z1", "7"], " ", 
     SuperscriptBox["z3", "3"]}], "+", 
    RowBox[{"44", " ", "z1", " ", "z2", " ", 
     SuperscriptBox["z3", "3"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["z1", "5"], " ", "z2", " ", 
     SuperscriptBox["z3", "3"]}], "+", 
    RowBox[{"94", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "3"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["z1", "7"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "3"]}], "-", 
    RowBox[{"72", " ", "z1", " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "3"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "3"]}], "-", 
    RowBox[{"109", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "3"]}], "+", 
    RowBox[{"48", " ", "z1", " ", 
     SuperscriptBox["z2", "5"], " ", 
     SuperscriptBox["z3", "3"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z2", "5"], " ", 
     SuperscriptBox["z3", "3"]}], "+", 
    RowBox[{"16", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "6"], " ", 
     SuperscriptBox["z3", "3"]}], "-", 
    RowBox[{"12", " ", "z1", " ", 
     SuperscriptBox["z2", "7"], " ", 
     SuperscriptBox["z3", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["z3", "4"]}], "-", 
    RowBox[{"52", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z3", "4"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z1", "8"], " ", 
     SuperscriptBox["z3", "4"]}], "-", 
    RowBox[{"123", " ", 
     SuperscriptBox["z1", "2"], " ", "z2", " ", 
     SuperscriptBox["z3", "4"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["z1", "6"], " ", "z2", " ", 
     SuperscriptBox["z3", "4"]}], "+", 
    RowBox[{"34", " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "4"]}], "-", 
    RowBox[{"168", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "4"]}], "+", 
    RowBox[{"105", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "4"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "4"]}], "-", 
    RowBox[{"33", " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "4"]}], "-", 
    RowBox[{"40", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "4"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "5"], " ", 
     SuperscriptBox["z3", "4"]}], "+", 
    RowBox[{"12", " ", 
     SuperscriptBox["z2", "6"], " ", 
     SuperscriptBox["z3", "4"]}], "-", 
    RowBox[{"7", " ", "z1", " ", 
     SuperscriptBox["z3", "5"]}], "+", 
    RowBox[{"13", " ", 
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z3", "5"]}], "+", 
    RowBox[{"56", " ", 
     SuperscriptBox["z1", "3"], " ", "z2", " ", 
     SuperscriptBox["z3", "5"]}], "+", 
    RowBox[{"12", " ", "z1", " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "5"]}], "-", 
    RowBox[{"15", " ", 
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "5"]}], "+", 
    RowBox[{"88", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "5"]}], "-", 
    RowBox[{"51", " ", "z1", " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["z1", "5"], " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "5"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "5"], " ", 
     SuperscriptBox["z3", "5"]}], "+", 
    RowBox[{"3", " ", "z1", " ", 
     SuperscriptBox["z2", "6"], " ", 
     SuperscriptBox["z3", "5"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z3", "6"]}], "-", 
    RowBox[{"7", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z3", "6"]}], "-", 
    RowBox[{"13", " ", "z2", " ", 
     SuperscriptBox["z3", "6"]}], "+", 
    RowBox[{"26", " ", 
     SuperscriptBox["z1", "4"], " ", "z2", " ", 
     SuperscriptBox["z3", "6"]}], "-", 
    RowBox[{"53", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["z1", "6"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "6"]}], "+", 
    RowBox[{"23", " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "6"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["z1", "2"], " ", 
     SuperscriptBox["z2", "4"], " ", 
     SuperscriptBox["z3", "6"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["z2", "5"], " ", 
     SuperscriptBox["z3", "6"]}], "-", 
    RowBox[{"19", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z3", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["z1", "7"], " ", 
     SuperscriptBox["z3", "7"]}], "+", 
    RowBox[{"4", " ", "z1", " ", "z2", " ", 
     SuperscriptBox["z3", "7"]}], "-", 
    RowBox[{"20", " ", 
     SuperscriptBox["z1", "3"], " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "7"]}], "+", 
    RowBox[{"12", " ", "z1", " ", 
     SuperscriptBox["z2", "3"], " ", 
     SuperscriptBox["z3", "7"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z3", "8"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["z1", "4"], " ", 
     SuperscriptBox["z3", "8"]}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["z1", "2"], " ", "z2", " ", 
     SuperscriptBox["z3", "8"]}], "-", 
    RowBox[{"5", " ", 
     SuperscriptBox["z2", "2"], " ", 
     SuperscriptBox["z3", "8"]}], "-", 
    RowBox[{"2", " ", "z1", " ", 
     SuperscriptBox["z3", "9"]}]}], "\[InvisibleSpace]", "\<\" fin\"\>"}],
  SequenceForm[
  "x[", 5, ",", 4, ",", 5, "] = ", -1 - 2 $CellContext`z1^4 + 
   2 $CellContext`z1^8 + $CellContext`z1^2 $CellContext`z2 - 
   13 $CellContext`z1^6 $CellContext`z2 + 2 $CellContext`z2^2 + 
   34 $CellContext`z1^4 $CellContext`z2^2 - 
   5 $CellContext`z1^8 $CellContext`z2^2 - 
   21 $CellContext`z1^2 $CellContext`z2^3 + 
   23 $CellContext`z1^6 $CellContext`z2^3 - $CellContext`z2^4 - 
   33 $CellContext`z1^4 $CellContext`z2^4 + 
   27 $CellContext`z1^2 $CellContext`z2^5 - 
   3 $CellContext`z1^6 $CellContext`z2^5 + 
   12 $CellContext`z1^4 $CellContext`z2^6 - 
   9 $CellContext`z1^2 $CellContext`z2^7 + 17 $CellContext`z1 $CellContext`z3 - 
   7 $CellContext`z1^5 $CellContext`z3 - 2 $CellContext`z1^9 $CellContext`z3 + 
   44 $CellContext`z1^3 $CellContext`z2 $CellContext`z3 + 
   4 $CellContext`z1^7 $CellContext`z2 $CellContext`z3 - 
   30 $CellContext`z1 $CellContext`z2^2 $CellContext`z3 + 
   12 $CellContext`z1^5 $CellContext`z2^2 $CellContext`z3 - 
   72 $CellContext`z1^3 $CellContext`z2^3 $CellContext`z3 + 
   12 $CellContext`z1^7 $CellContext`z2^3 $CellContext`z3 + 
   36 $CellContext`z1 $CellContext`z2^4 $CellContext`z3 - 
   51 $CellContext`z1^5 $CellContext`z2^4 $CellContext`z3 + 
   48 $CellContext`z1^3 $CellContext`z2^5 $CellContext`z3 - 
   27 $CellContext`z1 $CellContext`z2^6 $CellContext`z3 + 
   3 $CellContext`z1^5 $CellContext`z2^6 $CellContext`z3 - 
   12 $CellContext`z1^3 $CellContext`z2^7 $CellContext`z3 + 
   9 $CellContext`z1 $CellContext`z2^8 $CellContext`z3 - 
   70 $CellContext`z1^2 $CellContext`z3^2 + 
   26 $CellContext`z1^6 $CellContext`z3^2 + $CellContext`z2 $CellContext`z3^2 - 
   123 $CellContext`z1^4 $CellContext`z2 $CellContext`z3^2 + 
   11 $CellContext`z1^8 $CellContext`z2 $CellContext`z3^2 + 
   81 $CellContext`z1^2 $CellContext`z2^2 $CellContext`z3^2 - 
   53 $CellContext`z1^6 $CellContext`z2^2 $CellContext`z3^2 - 
   21 $CellContext`z2^3 $CellContext`z3^2 + 
   105 $CellContext`z1^4 $CellContext`z2^3 $CellContext`z3^2 - 
   63 $CellContext`z1^2 $CellContext`z2^4 $CellContext`z3^2 - 
   3 $CellContext`z1^6 $CellContext`z2^4 $CellContext`z3^2 + 
   27 $CellContext`z2^5 $CellContext`z3^2 + 
   9 $CellContext`z1^4 $CellContext`z2^5 $CellContext`z3^2 + 
   9 $CellContext`z1^2 $CellContext`z2^6 $CellContext`z3^2 - 
   9 $CellContext`z2^7 $CellContext`z3^2 + 
   99 $CellContext`z1^3 $CellContext`z3^3 - 
   19 $CellContext`z1^7 $CellContext`z3^3 + 
   44 $CellContext`z1 $CellContext`z2 $CellContext`z3^3 + 
   56 $CellContext`z1^5 $CellContext`z2 $CellContext`z3^3 + 
   94 $CellContext`z1^3 $CellContext`z2^2 $CellContext`z3^3 - 
   20 $CellContext`z1^7 $CellContext`z2^2 $CellContext`z3^3 - 
   72 $CellContext`z1 $CellContext`z2^3 $CellContext`z3^3 + 
   88 $CellContext`z1^5 $CellContext`z2^3 $CellContext`z3^3 - 
   109 $CellContext`z1^3 $CellContext`z2^4 $CellContext`z3^3 + 
   48 $CellContext`z1 $CellContext`z2^5 $CellContext`z3^3 - 
   4 $CellContext`z1^5 $CellContext`z2^5 $CellContext`z3^3 + 
   16 $CellContext`z1^3 $CellContext`z2^6 $CellContext`z3^3 - 
   12 $CellContext`z1 $CellContext`z2^7 $CellContext`z3^3 - 
   2 $CellContext`z3^4 - 52 $CellContext`z1^4 $CellContext`z3^4 + 
   2 $CellContext`z1^8 $CellContext`z3^4 - 
   123 $CellContext`z1^2 $CellContext`z2 $CellContext`z3^4 + 
   26 $CellContext`z1^6 $CellContext`z2 $CellContext`z3^4 + 
   34 $CellContext`z2^2 $CellContext`z3^4 - 
   168 $CellContext`z1^4 $CellContext`z2^2 $CellContext`z3^4 + 
   105 $CellContext`z1^2 $CellContext`z2^3 $CellContext`z3^4 + 
   11 $CellContext`z1^6 $CellContext`z2^3 $CellContext`z3^4 - 
   33 $CellContext`z2^4 $CellContext`z3^4 - 
   40 $CellContext`z1^4 $CellContext`z2^4 $CellContext`z3^4 + 
   9 $CellContext`z1^2 $CellContext`z2^5 $CellContext`z3^4 + 
   12 $CellContext`z2^6 $CellContext`z3^4 - 
   7 $CellContext`z1 $CellContext`z3^5 + 
   13 $CellContext`z1^5 $CellContext`z3^5 + 
   56 $CellContext`z1^3 $CellContext`z2 $CellContext`z3^5 + 
   12 $CellContext`z1 $CellContext`z2^2 $CellContext`z3^5 - 
   15 $CellContext`z1^5 $CellContext`z2^2 $CellContext`z3^5 + 
   88 $CellContext`z1^3 $CellContext`z2^3 $CellContext`z3^5 - 
   51 $CellContext`z1 $CellContext`z2^4 $CellContext`z3^5 + $CellContext`z1^5 \
$CellContext`z2^4 $CellContext`z3^5 - 
   4 $CellContext`z1^3 $CellContext`z2^5 $CellContext`z3^5 + 
   3 $CellContext`z1 $CellContext`z2^6 $CellContext`z3^5 + 
   26 $CellContext`z1^2 $CellContext`z3^6 - 
   7 $CellContext`z1^6 $CellContext`z3^6 - 
   13 $CellContext`z2 $CellContext`z3^6 + 
   26 $CellContext`z1^4 $CellContext`z2 $CellContext`z3^6 - 
   53 $CellContext`z1^2 $CellContext`z2^2 $CellContext`z3^6 - 
   3 $CellContext`z1^6 $CellContext`z2^2 $CellContext`z3^6 + 
   23 $CellContext`z2^3 $CellContext`z3^6 + 
   11 $CellContext`z1^4 $CellContext`z2^3 $CellContext`z3^6 - 
   3 $CellContext`z1^2 $CellContext`z2^4 $CellContext`z3^6 - 
   3 $CellContext`z2^5 $CellContext`z3^6 - 
   19 $CellContext`z1^3 $CellContext`z3^7 + $CellContext`z1^7 \
$CellContext`z3^7 + 4 $CellContext`z1 $CellContext`z2 $CellContext`z3^7 - 
   20 $CellContext`z1^3 $CellContext`z2^2 $CellContext`z3^7 + 
   12 $CellContext`z1 $CellContext`z2^3 $CellContext`z3^7 + 
   2 $CellContext`z3^8 + 2 $CellContext`z1^4 $CellContext`z3^8 + 
   11 $CellContext`z1^2 $CellContext`z2 $CellContext`z3^8 - 
   5 $CellContext`z2^2 $CellContext`z3^8 - 
   2 $CellContext`z1 $CellContext`z3^9, " fin"],
  Editable->False]], "Print",
 CellChangeTimes->{3.73441477467653*^9}]
}, Open  ]],

Cell[BoxData[
 SuperscriptBox["Null", "2"]], "Output",
 CellChangeTimes->{{3.6820525995851445`*^9, 3.682052617291176*^9}, {
   3.6859642341655197`*^9, 3.685964269374782*^9}, 3.726813572594618*^9, 
   3.7342424422484813`*^9, {3.7344147532732925`*^9, 3.73441477467653*^9}}]
}, Open  ]]
},
WindowSize->{1662, 888},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 292, 6, 36, "Input"],
Cell[852, 28, 4154, 125, 167, "Input"],
Cell[5009, 155, 331, 8, 36, "Input"],
Cell[5343, 165, 7257, 195, 727, "Input"],
Cell[12603, 362, 1347, 25, 83, "Input"],
Cell[CellGroupData[{
Cell[13975, 391, 274, 5, 36, "Input"],
Cell[CellGroupData[{
Cell[14274, 400, 189, 5, 27, "Print"],
Cell[14466, 407, 16764, 411, 182, "Print"]
}, Open  ]],
Cell[31245, 821, 271, 4, 38, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> File2_Checking_the_generating_function_for_characters_of_A3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     11538,        346]
NotebookOptionsPosition[     11026,        325]
NotebookOutlinePosition[     11370,        340]
CellTagsIndexPosition[     11327,        337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "procedure", " ", "described", " ", "in", " ", "the", " ", 
   "text", " ", "leads", " ", "to", " ", "the", " ", "following", " ", 
   "tentative", " ", "generating", " ", "function"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6820613873689547`*^9, 3.6820613918929625`*^9}, {
   3.726813944826871*^9, 3.7268139878517466`*^9}, 3.7342424722317343`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"gencar", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", "t2"}], "-", 
      SuperscriptBox["t2", "2"], "-", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["t2", "3"]}], "-", 
      RowBox[{"t1", " ", "t3"}], "+", 
      RowBox[{"t1", " ", 
       SuperscriptBox["t2", "4"], " ", "t3"}], "+", 
      RowBox[{"t2", " ", 
       SuperscriptBox["t3", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["t3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["t2", "3"], " ", 
       SuperscriptBox["t3", "2"]}], "-", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["t2", "4"], " ", 
       SuperscriptBox["t3", "2"]}], "+", 
      RowBox[{"t1", " ", 
       SuperscriptBox["t2", "2"], " ", "z1"}], "-", 
      RowBox[{"t2", " ", "t3", " ", "z1"}], "-", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["t2", "2"], " ", "t3", " ", "z1"}], "+", 
      RowBox[{"t1", " ", 
       SuperscriptBox["t2", "3"], " ", 
       SuperscriptBox["t3", "2"], " ", "z1"}], "+", 
      RowBox[{"t1", " ", "t2", " ", "t3", " ", "z2"}], "-", 
      RowBox[{"t1", " ", 
       SuperscriptBox["t2", "3"], " ", "t3", " ", "z2"}], "-", 
      RowBox[{"t1", " ", "t2", " ", "z3"}], "+", 
      RowBox[{
       SuperscriptBox["t2", "2"], " ", "t3", " ", "z3"}], "+", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", 
       SuperscriptBox["t2", "3"], " ", "t3", " ", "z3"}], "-", 
      RowBox[{"t1", " ", 
       SuperscriptBox["t2", "2"], " ", 
       SuperscriptBox["t3", "2"], " ", "z3"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["t1", "4"], "-", 
        RowBox[{"t1", " ", "z1"}], "+", 
        RowBox[{
         SuperscriptBox["t1", "2"], " ", "z2"}], "-", 
        RowBox[{
         SuperscriptBox["t1", "3"], " ", "z3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["t3", "4"], "-", 
        RowBox[{
         SuperscriptBox["t3", "3"], " ", "z1"}], "+", 
        RowBox[{
         SuperscriptBox["t3", "2"], " ", "z2"}], "-", 
        RowBox[{"t3", " ", "z3"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["t2", "6"], "-", 
        RowBox[{"t2", " ", "z2"}], "-", 
        RowBox[{
         SuperscriptBox["t2", "5"], " ", "z2"}], "+", 
        RowBox[{
         SuperscriptBox["t2", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["t2", "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["z1", "2"]}], "+", 
           RowBox[{"2", " ", "z2"}], "-", 
           SuperscriptBox["z3", "2"]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{3.682061377369337*^9, 3.7268142843258667`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "We", " ", "have", " ", "to", " ", "check", " ", "that", " ", "this", " ", 
    "expression", " ", "satisfies", " ", "the", " ", "differential", " ", 
    "eqaution", " ", 
    RowBox[{"(", 
     RowBox[{"Delta_z", "-", "Delta_t"}], ")"}], "gencar"}], "=", "0"}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6820617394771733`*^9, 3.6820617446719823`*^9}, {
  3.7268140217350063`*^9, 3.7268140992983427`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltazgencar", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"z1", "^", "2"}]}], "-", 
       RowBox[{"8", "z2"}]}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", ",", "0"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        RowBox[{"z3", "^", "2"}]}], "-", 
       RowBox[{"8", "z2"}]}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z2", "^", "2"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", "4"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "2"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", ",", "0"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"24", " ", "z3"}]}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", ",", "0"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", "z3", " ", "z2"}], "-", 
       RowBox[{"24", " ", "z1"}]}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", "32"}], ")"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"z1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z2", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"z3", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1", " ", 
        RowBox[{"D", "[", 
         RowBox[{"gencar", ",", "z1"}], "]"}]}], "+", 
       RowBox[{"3", " ", "z3", " ", 
        RowBox[{"D", "[", 
         RowBox[{"gencar", ",", "z3"}], "]"}]}], "+", 
       RowBox[{"4", " ", "z2", " ", 
        RowBox[{"D", "[", 
         RowBox[{"gencar", ",", "z2"}], "]"}]}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.68206180596449*^9, 3.6820618090844955`*^9}, 
   3.726814112963967*^9, {3.726814169040865*^9, 3.7268142577902203`*^9}, 
   3.7268142941226845`*^9, {3.726814380609236*^9, 3.7268143870208473`*^9}, 
   3.726814438766138*^9, {3.734414823489016*^9, 3.7344148295106263`*^9}, 
   3.73475562583916*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltatgencar", "=", 
   RowBox[{
    RowBox[{"3", 
     RowBox[{"t1", "^", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"3", 
     RowBox[{"t3", "^", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{"t2", "^", "2"}], " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4", "t1", " ", "t2", " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"4", "t3", " ", "t2", " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"2", "t1", " ", "t3", " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", " ", "+", "3"}], ")"}], "t1", " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"12", "+", "3"}], ")"}], "t3", " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "1"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"16", " ", "+", "4"}], ")"}], "t2", " ", 
     RowBox[{"D", "[", 
      RowBox[{"gencar", ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "1"}], "}"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6820618367433443`*^9, 3.6820620554713287`*^9}, {
   3.6820623277386065`*^9, 3.6820623469422407`*^9}, {3.7268143905620537`*^9, 
   3.7268143947272606`*^9}, 3.7268144448033485`*^9, {3.734414851849866*^9, 
   3.7344148524114666`*^9}, 3.7347556296767673`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Deltazgencar", "-", "Deltatgencar"}], "//", "Together"}]], "Input",
 CellChangeTimes->{{3.6820620914605913`*^9, 3.6820620975446024`*^9}, {
  3.682062198071179*^9, 3.6820622017683854`*^9}, {3.726814397550866*^9, 
  3.726814407800084*^9}, {3.7344148643766875`*^9, 3.734414867964694*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6820621364198704`*^9, 3.682062217321613*^9, 
  3.682062367596677*^9, 3.726814312811517*^9, 3.7268143650872087`*^9, 
  3.7268144355525327`*^9, 3.7268144660973864`*^9, 3.7344148813339176`*^9, 
  3.734755646555997*^9}]
}, Open  ]]
},
WindowSize->{1662, 888},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 414, 7, 36, "Input"],
Cell[974, 29, 3311, 94, 120, "Input"],
Cell[4288, 125, 473, 11, 36, "Input"],
Cell[4764, 138, 3325, 100, 106, "Input"],
Cell[8092, 240, 2305, 67, 83, "Input"],
Cell[CellGroupData[{
Cell[10422, 311, 320, 5, 36, "Input"],
Cell[10745, 318, 265, 4, 69, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> File3_Generating_function_for_multiplicities_of_the_weight_000.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     35773,       1024]
NotebookOptionsPosition[     34513,        982]
NotebookOutlinePosition[     34935,        998]
CellTagsIndexPosition[     34892,        995]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Generating", " ", "function", " ", "for", " ", "characters", " ", "in", 
    " ", "terms", " ", "of", " ", "x1"}], ",", " ", "x2", ",", " ", "x3"}], 
  " ", "*)"}]], "Input",
 CellChangeTimes->{{3.676198880124259*^9, 3.6761988924014807`*^9}, {
   3.7342471648363285`*^9, 3.7342471838059616`*^9}, {3.7344149060755606`*^9, 
   3.734414919959585*^9}, 3.7347561997002935`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gencar", "=", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", "t2"}], "-", 
       SuperscriptBox["t2", "2"], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "3"]}], "-", 
       RowBox[{"t1", " ", "t3"}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "4"], " ", "t3"}], "+", 
       RowBox[{"t2", " ", 
        SuperscriptBox["t3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["t3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t2", "3"], " ", 
        SuperscriptBox["t3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "4"], " ", 
        SuperscriptBox["t3", "2"]}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", "z1"}], "-", 
       RowBox[{"t2", " ", "t3", " ", "z1"}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "2"], " ", "t3", " ", "z1"}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", 
        SuperscriptBox["t3", "2"], " ", "z1"}], "+", 
       RowBox[{"t1", " ", "t2", " ", "t3", " ", "z2"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "z2"}], "-", 
       RowBox[{"t1", " ", "t2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["t2", "2"], " ", "t3", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "z3"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["t3", "2"], " ", "z3"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t1", "4"], "-", 
         RowBox[{"t1", " ", "z1"}], "+", 
         RowBox[{
          SuperscriptBox["t1", "2"], " ", "z2"}], "-", 
         RowBox[{
          SuperscriptBox["t1", "3"], " ", "z3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t3", "4"], "-", 
         RowBox[{
          SuperscriptBox["t3", "3"], " ", "z1"}], "+", 
         RowBox[{
          SuperscriptBox["t3", "2"], " ", "z2"}], "-", 
         RowBox[{"t3", " ", "z3"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["t2", "6"], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"t2", "+", 
            SuperscriptBox["t2", "5"]}], ")"}], " ", "z2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["t2", "2"], "+", 
            SuperscriptBox["t2", "4"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"z1", " ", "z3"}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["t2", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z1", "2"], "-", 
            RowBox[{"2", " ", "z2"}], "+", 
            SuperscriptBox["z3", "2"]}], ")"}]}]}], ")"}]}], ")"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"z1", "->", 
       RowBox[{"x1", "+", 
        FractionBox["x2", "x1"], "+", 
        FractionBox["x3", "x2"], "+", 
        FractionBox["1", "x3"]}]}], ",", 
      RowBox[{"z2", "\[Rule]", 
       RowBox[{"x2", "+", 
        FractionBox["x3", "x1"], "+", 
        FractionBox["x2", 
         RowBox[{"x1", " ", "x3"}]], "+", 
        FractionBox[
         RowBox[{"x1", " ", "x3"}], "x2"], "+", 
        FractionBox["x1", "x3"], "+", 
        FractionBox["1", "x2"]}]}], ",", 
      RowBox[{"z3", "->", 
       RowBox[{"x3", "+", 
        FractionBox["x2", "x3"], "+", 
        FractionBox["x1", "x2"], "+", 
        FractionBox["1", "x1"]}]}]}], "}"}]}], "//", "Factor"}]}]], "Input",
 CellChangeTimes->{{3.676197295769876*^9, 3.676197360151189*^9}, {
  3.676197523452276*^9, 3.676197526353881*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["x1", "3"], " ", 
     SuperscriptBox["x2", "3"], " ", 
     SuperscriptBox["x3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t1"}], " ", 
        SuperscriptBox["t2", "2"], " ", "x1", " ", "x2"}], "+", 
       RowBox[{"t2", " ", "t3", " ", "x1", " ", "x2"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "2"], " ", "t3", " ", "x1", " ", "x2"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", "x2"}], "-", 
       RowBox[{"t1", " ", "t2", " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", "x2"}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", "x2"}], "-", 
       RowBox[{"t1", " ", "t2", " ", "t3", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"t1", " ", "t2", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t2", "2"], " ", "t3", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", 
        SuperscriptBox["x2", "2"]}], "-", 
       RowBox[{"t1", " ", "t2", " ", "t3", " ", "x1", " ", "x3"}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "x1", " ", "x3"}], "+", 
       RowBox[{"t1", " ", "t2", " ", 
        SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
       RowBox[{
        SuperscriptBox["t2", "2"], " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", "x3"}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["t3", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", "x3"}], "+", 
       RowBox[{"t1", " ", "t2", " ", "x2", " ", "x3"}], "-", 
       RowBox[{
        SuperscriptBox["t2", "2"], " ", "t3", " ", "x2", " ", "x3"}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "x2", " ", "x3"}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["t3", "2"], " ", "x2", " ", "x3"}], "-", 
       RowBox[{"x1", " ", "x2", " ", "x3"}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", "t2", " ", "x1", " ", "x2", " ", 
        "x3"}], "+", 
       RowBox[{
        SuperscriptBox["t2", "2"], " ", "x1", " ", "x2", " ", "x3"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "3"], " ", "x1", " ", "x2", " ", "x3"}], "+", 
       RowBox[{"t1", " ", "t3", " ", "x1", " ", "x2", " ", "x3"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "4"], " ", "t3", " ", "x1", " ", "x2", " ", 
        "x3"}], "-", 
       RowBox[{"t2", " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", "x2", " ", "x3"}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", "x2", " ", "x3"}], "+", 
       RowBox[{
        SuperscriptBox["t2", "3"], " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", "x2", " ", "x3"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "4"], " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", "x2", " ", "x3"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "+", 
       RowBox[{"t2", " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "2"], " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", 
        SuperscriptBox["t3", "2"], " ", 
        SuperscriptBox["x1", "2"], " ", "x2", " ", "x3"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
       RowBox[{"t2", " ", "t3", " ", 
        SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "2"], " ", "t3", " ", 
        SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", 
        SuperscriptBox["t3", "2"], " ", 
        SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
       RowBox[{"t1", " ", "t2", " ", "t3", " ", "x1", " ", 
        SuperscriptBox["x2", "2"], " ", "x3"}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "x1", " ", 
        SuperscriptBox["x2", "2"], " ", "x3"}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", "x1", " ", 
        SuperscriptBox["x3", "2"]}], "+", 
       RowBox[{"t2", " ", "t3", " ", "x1", " ", 
        SuperscriptBox["x3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "2"], " ", "t3", " ", "x1", " ", 
        SuperscriptBox["x3", "2"]}], "-", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", 
        SuperscriptBox["x3", "2"]}], "-", 
       RowBox[{"t1", " ", "t2", " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x3", "2"]}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", 
        SuperscriptBox["x1", "2"], " ", 
        SuperscriptBox["x3", "2"]}], "-", 
       RowBox[{"t1", " ", "t2", " ", "t3", " ", "x2", " ", 
        SuperscriptBox["x3", "2"]}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "x2", " ", 
        SuperscriptBox["x3", "2"]}], "+", 
       RowBox[{"t1", " ", "t2", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["x3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t2", "2"], " ", "t3", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["x3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        SuperscriptBox["t2", "3"], " ", "t3", " ", "x1", " ", "x2", " ", 
        SuperscriptBox["x3", "2"]}], "+", 
       RowBox[{"t1", " ", 
        SuperscriptBox["t2", "2"], " ", 
        SuperscriptBox["t3", "2"], " ", "x1", " ", "x2", " ", 
        SuperscriptBox["x3", "2"]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t3"}], "+", "x1"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"t1", " ", "x1"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", "x1"}], "-", "x2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "t2"}], "+", "x2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x1"}], "+", 
       RowBox[{"t1", " ", "x2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"t2", " ", "x2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"t1", "-", "x3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t2", " ", "x1"}], "-", "x3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"t3", " ", "x2"}], "-", "x3"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x2"}], "+", 
       RowBox[{"t1", " ", "x3"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"x1", "-", 
       RowBox[{"t2", " ", "x3"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"t3", " ", "x3"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t2"}], " ", "x2"}], "+", 
       RowBox[{"x1", " ", "x3"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "x2"}], "+", 
       RowBox[{"t2", " ", "x1", " ", "x3"}]}], ")"}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.676197526993482*^9, 3.676204441237626*^9, 
  3.7342472499656773`*^9, 3.7344145078536615`*^9, 3.734414924389993*^9, 
  3.734755666321231*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Computation", " ", "of", " ", "integrals"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6762043744383087`*^9, 3.6762043930335417`*^9}, {
  3.734247230340843*^9, 3.7342472404496613`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"int1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["gencar", "x2"], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", "t2"}], " ", "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["gencar", "x2"], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", 
          RowBox[{"t1", " ", "x3"}]}], " ", "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["gencar", "x2"], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", 
          RowBox[{"t3", " ", "x1"}]}], " ", "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["gencar", "x2"], ",", 
        RowBox[{"{", 
         RowBox[{"x2", ",", 
          RowBox[{"t2", " ", "x1", " ", "x3"}]}], " ", "}"}]}], "]"}]}], "//",
      "Together"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6761990167960987`*^9, 3.676199021959708*^9}, {
   3.676199087027422*^9, 3.676199134919506*^9}, 3.7347556637472267`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"int2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int1", "x1"], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", "t3"}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int1", "x1"], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", 
          RowBox[{
           RowBox[{"t1", "^", "2"}], " ", "x3"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int1", "x1"], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", 
          RowBox[{"t2", " ", "x3"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int1", "x1"], ",", 
        RowBox[{"{", 
         RowBox[{"x1", ",", 
          FractionBox[
           RowBox[{"t2", " ", "^", "2"}], "x3"]}], "}"}]}], "]"}]}], "//", 
     "Together"}], "//", "Factor"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.676199218457653*^9, 3.6761992546497164`*^9}, {
   3.6761993300914493`*^9, 3.676199394675563*^9}, 3.734755673388044*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"int3", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int2", "x3"], ",", 
        RowBox[{"{", 
         RowBox[{"x3", ",", "t1"}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int2", "x3"], ",", 
        RowBox[{"{", 
         RowBox[{"x3", ",", 
          RowBox[{"t2", " ", "t3"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int2", "x3"], ",", 
        RowBox[{"{", 
         RowBox[{"x3", ",", 
          RowBox[{"t3", "^", "3"}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int2", "x3"], ",", 
        RowBox[{"{", 
         RowBox[{"x3", ",", 
          RowBox[{"t2", "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}]}], "}"}]}], "]"}], "+", 
      RowBox[{"Residue", "[", 
       RowBox[{
        FractionBox["int2", "x3"], ",", 
        RowBox[{"{", 
         RowBox[{"x3", ",", 
          RowBox[{"-", 
           RowBox[{"t2", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}]}], "}"}]}], "]"}]}], "//", 
     "Together"}], "//", "Simplify"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.676199407202385*^9, 3.67619951825898*^9}, 
   3.7347556789728537`*^9}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "generating", " ", "function", " ", "for", " ", 
   "multiplicities", " ", "of", " ", "the", " ", "weight", " ", "000", " ", 
   "is", " ", "genmulti000"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.734248006883008*^9, 3.7342480493150826`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genmulti000", "=", 
  RowBox[{"FullSimplify", "[", "int3", "]"}]}]], "Input",
 CellChangeTimes->{{3.6761996162583513`*^9, 3.6761996440888004`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", "t2"}]}], ")"}], "2"], "-", 
    RowBox[{"t1", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", "t2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["t1", "2"], " ", "t2"}], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", "t3"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "t2"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"t2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "t2"}], "+", 
             RowBox[{
              SuperscriptBox["t1", "4"], " ", "t2"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["t1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["t2", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["t3", "2"]}], "+", 
    RowBox[{"t1", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["t1", "2"], "+", "t2"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", "t2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], " ", 
     SuperscriptBox["t3", "3"]}], "+", 
    RowBox[{"t2", " ", 
     RowBox[{"(", 
      RowBox[{"t2", "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"t2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["t1", "2"]}], "+", "t2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             RowBox[{
              SuperscriptBox["t1", "2"], " ", "t2"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     SuperscriptBox["t3", "4"]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", "t2"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "t2"}], "+", 
       RowBox[{
        SuperscriptBox["t1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["t2", "2"]}], ")"}]}]}], ")"}], " ", 
     SuperscriptBox["t3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         SuperscriptBox["t1", "2"], " ", "t2"}]}], ")"}], "2"], " ", 
     SuperscriptBox["t3", "6"]}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t1", "4"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", "t2"}]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["t2", "2"]}], ")"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"t1", " ", "t3"}]}], ")"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"t2", " ", 
       SuperscriptBox["t3", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["t3", "4"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.6761996302203765`*^9, 3.676199644853202*^9}, 
   3.676204477913291*^9, 3.734247280323331*^9, 3.734414502424852*^9, 
   3.7344145423921223`*^9, 3.734414953421644*^9, 3.7347557215141287`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "We", " ", "have", " ", "checked", " ", "with", " ", "the", " ", "LIE", " ",
    "program", " ", "that", " ", "the", " ", "multiplicities", " ", 
   "obtained", " ", "from", " ", "the", " ", "generating", " ", "function", 
   " ", "up", " ", "to", " ", "order", " ", "5", " ", "are", " ", "correct"}],
   " ", "*)"}]], "Input",
 CellChangeTimes->{{3.6762045312809844`*^9, 3.6762045701094527`*^9}, {
  3.734414072971698*^9, 3.734414156229044*^9}, {3.7347561666401706`*^9, 
  3.7347561703393774`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Normal", "[", 
   RowBox[{"Series", "[", 
    RowBox[{"genmulti000", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t2", ",", "0", ",", "5"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t3", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}], "//", 
  "Expand"}]], "Input",
 CellChangeTimes->{{3.676199698891697*^9, 3.676199739233368*^9}}],

Cell[BoxData[
 RowBox[{"1", "+", 
  SuperscriptBox["t1", "4"], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t1", "2"], " ", "t2"}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t2", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t1", "4"], " ", 
   SuperscriptBox["t2", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox["t2", "3"]}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t2", "4"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["t1", "4"], " ", 
   SuperscriptBox["t2", "4"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox["t2", "5"]}], "+", 
  RowBox[{"3", " ", "t1", " ", "t3"}], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["t1", "5"], " ", "t3"}], "+", 
  RowBox[{"8", " ", 
   SuperscriptBox["t1", "3"], " ", "t2", " ", "t3"}], "+", 
  RowBox[{"7", " ", "t1", " ", 
   SuperscriptBox["t2", "2"], " ", "t3"}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["t1", "5"], " ", 
   SuperscriptBox["t2", "2"], " ", "t3"}], "+", 
  RowBox[{"16", " ", 
   SuperscriptBox["t1", "3"], " ", 
   SuperscriptBox["t2", "3"], " ", "t3"}], "+", 
  RowBox[{"11", " ", "t1", " ", 
   SuperscriptBox["t2", "4"], " ", "t3"}], "+", 
  RowBox[{"27", " ", 
   SuperscriptBox["t1", "5"], " ", 
   SuperscriptBox["t2", "4"], " ", "t3"}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["t1", "3"], " ", 
   SuperscriptBox["t2", "5"], " ", "t3"}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"3", " ", "t2", " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["t1", "4"], " ", "t2", " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t2", "3"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["t1", "4"], " ", 
   SuperscriptBox["t2", "3"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox["t2", "4"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"9", " ", 
   SuperscriptBox["t2", "5"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["t1", "4"], " ", 
   SuperscriptBox["t2", "5"], " ", 
   SuperscriptBox["t3", "2"]}], "+", 
  RowBox[{"10", " ", 
   SuperscriptBox["t1", "3"], " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"8", " ", "t1", " ", "t2", " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["t1", "5"], " ", "t2", " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"26", " ", 
   SuperscriptBox["t1", "3"], " ", 
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"16", " ", "t1", " ", 
   SuperscriptBox["t2", "3"], " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["t1", "5"], " ", 
   SuperscriptBox["t2", "3"], " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"42", " ", 
   SuperscriptBox["t1", "3"], " ", 
   SuperscriptBox["t2", "4"], " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"24", " ", "t1", " ", 
   SuperscriptBox["t2", "5"], " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["t1", "5"], " ", 
   SuperscriptBox["t2", "5"], " ", 
   SuperscriptBox["t3", "3"]}], "+", 
  SuperscriptBox["t3", "4"], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["t1", "4"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"15", " ", 
   SuperscriptBox["t1", "2"], " ", "t2", " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"6", " ", 
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"40", " ", 
   SuperscriptBox["t1", "4"], " ", 
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"30", " ", 
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox["t2", "3"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"11", " ", 
   SuperscriptBox["t2", "4"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"65", " ", 
   SuperscriptBox["t1", "4"], " ", 
   SuperscriptBox["t2", "4"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"45", " ", 
   SuperscriptBox["t1", "2"], " ", 
   SuperscriptBox["t2", "5"], " ", 
   SuperscriptBox["t3", "4"]}], "+", 
  RowBox[{"3", " ", "t1", " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"21", " ", 
   SuperscriptBox["t1", "5"], " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"24", " ", 
   SuperscriptBox["t1", "3"], " ", "t2", " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"15", " ", "t1", " ", 
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"57", " ", 
   SuperscriptBox["t1", "5"], " ", 
   SuperscriptBox["t2", "2"], " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"48", " ", 
   SuperscriptBox["t1", "3"], " ", 
   SuperscriptBox["t2", "3"], " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"27", " ", "t1", " ", 
   SuperscriptBox["t2", "4"], " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"93", " ", 
   SuperscriptBox["t1", "5"], " ", 
   SuperscriptBox["t2", "4"], " ", 
   SuperscriptBox["t3", "5"]}], "+", 
  RowBox[{"72", " ", 
   SuperscriptBox["t1", "3"], " ", 
   SuperscriptBox["t2", "5"], " ", 
   SuperscriptBox["t3", "5"]}]}]], "Output",
 CellChangeTimes->{{3.676199726909346*^9, 3.6761997398729687`*^9}, 
   3.676204575210662*^9, 3.734414549848935*^9, 3.7344149709404745`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "formula", " ", "for", " ", "multiplicities", " ", "of", " ", 
   "the", " ", "000", " ", "weight", " ", "derived", " ", "from", " ", 
   "Kostant", " ", "formula", " ", "and", " ", "given", " ", "in", " ", "the",
    " ", "text", " ", "is", " ", 
   RowBox[{"multdef000", "[", 
    RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7344143896054535`*^9, 3.7344144498059597`*^9}, 
   3.734414988162905*^9, {3.7344150368193903`*^9, 3.734415077972263*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"p_", ",", "q_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{"p", "+", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"q", "+", "1"}], ")"}], 
   RowBox[{"(", 
    RowBox[{"p", "+", "q", "+", "2"}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"p_", ",", "q_", ",", "r_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"4", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q", "+", "1"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"r", "+", "1"}], ")"}]}], "-", "1"}], ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"p", "-", "r"}], ")"}], "^", "2"}]}]}]}], "Input"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"multprev000", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"FractionalPart", "[", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"(", 
        RowBox[{"m3", "-", "m1", "-", 
         RowBox[{"2", "m2"}]}], ")"}]}], "]"}], "\[NotEqual]", "0"}], ",", 
    "0", ",", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"m3", "-", "m1", "-", 
        RowBox[{"2", "m2"}]}], "\[GreaterEqual]", "0"}], ",", 
      RowBox[{"a", "[", 
       RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], ",", 
      RowBox[{
       FractionBox["1", "8"], 
       RowBox[{"(", 
        RowBox[{"m1", "+", "1"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b", "[", 
          RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], "+", "8"}], ")"}]}]}], 
     "]"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"multdef000", "[", 
   RowBox[{"m1_", ",", "m2_", ",", "m3_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"m1", "\[LessEqual]", "m3"}], ",", 
    RowBox[{"multprev000", "[", 
     RowBox[{"m1", ",", "m2", ",", "m3"}], "]"}], ",", 
    RowBox[{"multprev000", "[", 
     RowBox[{"m3", ",", "m2", ",", "m1"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.7342600652380037`*^9, 3.7342601674337835`*^9}, {
  3.73426021123866*^9, 3.7342604712131166`*^9}, {3.7342605052367764`*^9, 
  3.734260508325582*^9}, {3.7342606265737896`*^9, 3.7342606316749983`*^9}, {
  3.734260765866434*^9, 3.7342607956780868`*^9}, {3.7342608270185413`*^9, 
  3.7342608422597685`*^9}, {3.7342611863183727`*^9, 3.73426119020278*^9}, {
  3.7342618728443785`*^9, 3.7342618853712006`*^9}, {3.7344100962235117`*^9, 
  3.7344101004511194`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Checking", " ", "the", " ", "formula"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7342619363988905`*^9, 3.734261949986514*^9}, {
   3.7342620017630053`*^9, 3.7342620053822117`*^9}, {3.7344144590255756`*^9, 
   3.734414469305994*^9}, 3.734756160240159*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"uno", "=", 
   RowBox[{
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{"genmulti000", ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "0", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t2", ",", "0", ",", "15"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t3", ",", "0", ",", "15"}], "}"}]}], "]"}], "]"}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.734262050528691*^9, 3.7342620696699247`*^9}, {
   3.7342621086075926`*^9, 3.734262116095606*^9}, {3.7344101361127815`*^9, 
   3.7344101833184648`*^9}, {3.734412621930348*^9, 3.734412627530758*^9}, {
   3.7344144735180016`*^9, 3.7344144741732025`*^9}, 3.7344145643725605`*^9, {
   3.734755741185763*^9, 3.734755774179821*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"dos", "=", 
   RowBox[{
    UnderoverscriptBox["\[Sum]", 
     RowBox[{"k1", "=", "0"}], "15"], 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k2", "=", "0"}], "15"], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k3", "=", "0"}], "15"], 
      RowBox[{
       RowBox[{"multdef000", "[", 
        RowBox[{"k1", ",", "k2", ",", "k3"}], "]"}], " ", 
       RowBox[{"t1", "^", "k1"}], " ", 
       RowBox[{"t2", "^", "k2"}], " ", 
       RowBox[{"t3", "^", "k3"}]}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7342616285635495`*^9, 3.7342616783744373`*^9}, {
   3.734262075987935*^9, 3.734262076705537*^9}, {3.73426212403602*^9, 
   3.734262125970423*^9}, {3.7344101213863564`*^9, 3.7344101219947567`*^9}, {
   3.7344101869844713`*^9, 3.7344101919140797`*^9}, {3.7344126319611654`*^9, 
   3.734412636797174*^9}, 3.7344145699261703`*^9, {3.7347557442901683`*^9, 
   3.7347557768942256`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"uno", "-", "dos"}]], "Input",
 CellChangeTimes->{{3.734262080917544*^9, 3.7342620850515513`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.734262085550752*^9, 3.734262131992034*^9, 3.73441012926437*^9, 
   3.734410194862485*^9, 3.734410410798064*^9, 3.7344126403851805`*^9, 
   3.7344144901632304`*^9, 3.734414573607777*^9, 3.7344146320922794`*^9, 
   3.7344150157437534`*^9, {3.7347557482057753`*^9, 3.7347557807318325`*^9}}]
}, Open  ]]
},
WindowSize->{1662, 888},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrivateNotebookOptions->{"VersionedStylesheet"->{"Default.nb"[8.] -> False}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 434, 9, 36, "Input"],
Cell[CellGroupData[{
Cell[1016, 33, 4077, 113, 162, "Input"],
Cell[5096, 148, 8695, 216, 209, "Output"]
}, Open  ]],
Cell[13806, 367, 234, 4, 36, "Input"],
Cell[14043, 373, 1096, 31, 51, "Input"],
Cell[15142, 406, 1122, 33, 55, "Input"],
Cell[16267, 441, 1364, 42, 80, "Input"],
Cell[17634, 485, 307, 6, 36, "Input"],
Cell[CellGroupData[{
Cell[17966, 495, 171, 3, 36, "Input"],
Cell[18140, 500, 4107, 132, 98, "Output"]
}, Open  ]],
Cell[22262, 635, 547, 10, 36, "Input"],
Cell[CellGroupData[{
Cell[22834, 649, 438, 12, 36, "Input"],
Cell[23275, 663, 5559, 162, 111, "Output"]
}, Open  ]],
Cell[28849, 828, 556, 10, 36, "Input"],
Cell[29408, 840, 744, 26, 80, "Input"],
Cell[30155, 868, 1789, 46, 80, "Input"],
Cell[31947, 916, 305, 5, 36, "Input"],
Cell[32255, 923, 787, 18, 36, "Input"],
Cell[33045, 943, 963, 23, 71, "Input"],
Cell[CellGroupData[{
Cell[34033, 970, 121, 2, 36, "Input"],
Cell[34157, 974, 340, 5, 36, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> File4_Generating_functions_for_characters_of_B3_and_C3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    294694,       8386]
NotebookOptionsPosition[    294228,       8368]
NotebookOutlinePosition[    294572,       8383]
CellTagsIndexPosition[    294529,       8380]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Generating", " ", "function", " ", "for", " ", "characters", " ", "of", 
    " ", "B3"}], " ", "=", " ", 
   RowBox[{"numB3", "/", "denB3"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.726314687913039*^9, 3.726314740313531*^9}, 
   3.7263148187816687`*^9, 3.7263162941346607`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numB3", "=", 
   RowBox[{"1", "+", "t1", "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", "t2"}], "+", 
    SuperscriptBox["t2", "8"], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"]}], "-", 
    SuperscriptBox["t3", "2"], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", "t2", " ", 
     SuperscriptBox["t3", "2"]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t3", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t3", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"]}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "4"]}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "4"]}], "+", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t3", "2"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "4"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "4"], " ", "z1"}], "+", 
    RowBox[{"t2", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", "z1", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", "z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "-", "z2", "-", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "-", "z2", "-", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "-", 
    RowBox[{"t1", " ", "t3", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", "t3", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", "t3", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", "t3", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "3"], " ", "z3"}], "-", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "5"], " ", "z3"}], "-", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "5"], " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"], " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "5"], " ", "z3"}], "-", 
    RowBox[{"t2", " ", "t3", " ", "z1", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", "z1", " ", "z3"}], "-", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "3"], " ", "z1", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", "z1", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", "z1", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", "z1", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", "z1", " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "5"], " ", "z1", " ", "z3"}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "z1"}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "z1"}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "+", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "+", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "z1"}], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "z1"}], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "z1"}], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "z1"}], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"8", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"5", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"5", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"5", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"5", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", "z2", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "z1", "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "z1", "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "z1", "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", "z1", "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "+", "z2", "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", "z1", "+", 
       SuperscriptBox["z1", "2"], "-", "z2", "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", "z1", "+", 
       SuperscriptBox["z1", "2"], "-", "z2", "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", "z1", "+", 
       SuperscriptBox["z1", "2"], "-", "z2", "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "-", "z1", "+", 
       SuperscriptBox["z1", "2"], "-", "z2", "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "z1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "z1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", "z2", "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", "z2", "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"9", "+", 
       RowBox[{"6", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"7", "+", 
       RowBox[{"4", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", "z2", "-", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "+", 
       RowBox[{"3", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", "z2", "-", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", "z1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"6", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"6", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"6", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", "z1", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"6", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"2", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"4", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "-", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z2"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"z3", "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       SuperscriptBox["z3", "3"], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"5", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"7", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"20", " ", "z2"}], "-", 
       RowBox[{"22", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"8", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"13", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"5", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "-", 
       RowBox[{"7", " ", "z1"}], "+", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"20", " ", "z2"}], "-", 
       RowBox[{"22", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"8", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"13", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"5", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"19", " ", "z2"}], "-", 
       RowBox[{"24", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"9", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"14", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"5", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"19", " ", "z2"}], "-", 
       RowBox[{"24", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"9", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"14", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"5", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"11", " ", "z2"}], "-", 
       RowBox[{"14", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"7", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"9", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z1", "2"], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"11", " ", "z2"}], "-", 
       RowBox[{"14", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"7", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"9", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"17", " ", "z2"}], "-", 
       RowBox[{"15", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"9", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "7"}], "-", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"17", " ", "z2"}], "-", 
       RowBox[{"15", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"11", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"9", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z1", "-", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"6", " ", "z2"}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "z1", "-", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"6", " ", "z2"}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"8", " ", "z2"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"8", " ", "z2"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z2"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z2"}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"6", " ", "z2"}], "-", 
       RowBox[{"8", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"3", "+", 
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"6", " ", "z2"}], "-", 
       RowBox[{"8", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"7", " ", "z2"}], "+", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"5", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"7", " ", "z2"}], "+", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"5", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", "z1", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       RowBox[{"8", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", "z1", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       RowBox[{"8", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"10", " ", "z2"}], "+", 
       RowBox[{"16", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "3"], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"9", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"9", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"10", " ", "z2"}], "+", 
       RowBox[{"16", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "3"], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"9", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"9", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       RowBox[{"7", " ", "z2"}], "+", 
       RowBox[{"15", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"10", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"8", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "9"}], "+", 
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       RowBox[{"7", " ", "z2"}], "+", 
       RowBox[{"15", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"10", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"8", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       RowBox[{"11", " ", "z2"}], "+", 
       RowBox[{"18", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"13", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"11", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "8"}], "+", 
       RowBox[{"6", " ", "z1"}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       RowBox[{"11", " ", "z2"}], "+", 
       RowBox[{"18", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"13", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"11", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"8", " ", "z2"}], "-", 
       RowBox[{"7", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "z1", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"8", " ", "z2"}], "-", 
       RowBox[{"7", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "z1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"10", " ", "z2"}], "-", 
       RowBox[{"12", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"6", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "-", "z1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"10", " ", "z2"}], "-", 
       RowBox[{"12", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"6", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "4"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "z1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"10", " ", "z2"}], "-", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"6", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "4"}], "+", "z1", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"10", " ", "z2"}], "-", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"6", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       SuperscriptBox["z3", "4"], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["z1", "2"]}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"7", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       SuperscriptBox["z3", "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["z1", "2"]}], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"7", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       SuperscriptBox["z3", "5"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"11", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"8", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"8", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "5"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"11", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"8", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"8", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "5"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z3"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"15", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"15", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"11", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", 
        SuperscriptBox["z3", "3"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "5"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7263148146008615`*^9, 3.726314827346084*^9}, 
   3.7263148880925903`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"denB3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t1", "6"], "+", 
      RowBox[{"t1", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t1", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1", "+", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1", "+", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "z2"}], "-", 
         SuperscriptBox["z3", "2"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "8"], "+", 
      RowBox[{
       SuperscriptBox["t3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"z1", "+", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t3", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"z1", "+", "z2"}], ")"}]}], "-", 
      RowBox[{"t3", " ", "z3"}], "-", 
      RowBox[{
       SuperscriptBox["t3", "7"], " ", "z3"}], "-", 
      RowBox[{
       SuperscriptBox["t3", "3"], " ", "z1", " ", "z3"}], "-", 
      RowBox[{
       SuperscriptBox["t3", "5"], " ", "z1", " ", "z3"}], "+", 
      RowBox[{
       SuperscriptBox["t3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z1", "2"], "-", 
         RowBox[{"2", " ", "z2"}], "+", 
         SuperscriptBox["z3", "2"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t2", "12"], "+", 
      RowBox[{"t2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "z1", "-", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", "z1", "-", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "z1"}], "-", 
         RowBox[{"2", " ", "z2"}], "-", 
         RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
         SuperscriptBox["z3", "2"], "+", 
         RowBox[{"z1", " ", 
          SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "z1"}], "-", 
         RowBox[{"2", " ", "z2"}], "-", 
         RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
         SuperscriptBox["z3", "2"], "+", 
         RowBox[{"z1", " ", 
          SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "6"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"12", " ", "z1"}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z1", "4"]}], "-", 
         RowBox[{"28", " ", "z2"}], "-", 
         RowBox[{"38", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
         RowBox[{"13", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"8", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"18", " ", "z1", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"], " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"22", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"6", " ", "z1", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"11", " ", "z1"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "4"]}], "-", 
         RowBox[{"25", " ", "z2"}], "-", 
         RowBox[{"34", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"7", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         SuperscriptBox["z2", "3"], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"17", " ", "z1", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z1", "3"], " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"19", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"5", " ", "z1", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"11", " ", "z1"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "4"]}], "-", 
         RowBox[{"25", " ", "z2"}], "-", 
         RowBox[{"34", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"7", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         SuperscriptBox["z2", "3"], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"17", " ", "z1", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z1", "3"], " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"19", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"5", " ", "z1", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "z1"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"16", " ", "z2"}], "-", 
         RowBox[{"18", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"2", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"9", " ", "z1", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"11", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"z1", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "8"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "-", 
         RowBox[{"4", " ", "z1"}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"]}], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"16", " ", "z2"}], "-", 
         RowBox[{"18", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"2", " ", "z1", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"9", " ", "z1", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"11", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"z1", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["z3", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SuperscriptBox["z1", "3"], "-", 
         RowBox[{"8", " ", "z2"}], "-", 
         RowBox[{"8", " ", "z1", " ", "z2"}], "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         SuperscriptBox["z3", "2"], "+", 
         RowBox[{"3", " ", "z1", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"4", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         SuperscriptBox["z3", "4"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"4", "+", 
         SuperscriptBox["z1", "3"], "-", 
         RowBox[{"8", " ", "z2"}], "-", 
         RowBox[{"8", " ", "z1", " ", "z2"}], "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         SuperscriptBox["z3", "2"], "+", 
         RowBox[{"3", " ", "z1", " ", 
          SuperscriptBox["z3", "2"]}], "+", 
         RowBox[{"4", " ", "z2", " ", 
          SuperscriptBox["z3", "2"]}], "-", 
         SuperscriptBox["z3", "4"]}], ")"}]}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.726314838718504*^9, 3.726314841526509*^9}, {
  3.7263148796061754`*^9, 3.726314881509379*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Generating", " ", "function", " ", "for", " ", "characters", " ", "of", 
    " ", "C3"}], " ", "=", " ", 
   RowBox[{"numC3", "/", "denC3"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.7263158550870895`*^9, 3.7263158621539016`*^9}, 
   3.7263163016694736`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"numC3", "=", 
   RowBox[{"1", "+", 
    RowBox[{"2", " ", "t2"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", "t2"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t2", "6"]}], "+", 
    SuperscriptBox["t2", "7"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"]}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", "t3"}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "10"], " ", "t3"}], "-", 
    RowBox[{
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"]}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "2"]}], "-", 
    SuperscriptBox["t3", "4"], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", "t2", " ", 
     SuperscriptBox["t3", "4"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t3", "5"]}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"]}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "5"]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "6"]}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", "z1"}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", "z1"}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", "z1"}], "+", 
    RowBox[{"t3", " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t3", " ", "z1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "2"], " ", "t2", " ", "t3", " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", "t2", " ", "t3", " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", "z1"}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "2"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "2"], " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t3", "3"], " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", "t2", " ", 
     SuperscriptBox["t3", "3"], " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "3"], " ", "z1"}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t3", "4"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", "z1"}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "4"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "5"], " ", "z1"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "5"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "5"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "5"], " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", "z1"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", "z1"}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", "z1"}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"], " ", "z1"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", 
     SuperscriptBox["t3", "3"], " ", 
     SuperscriptBox["z1", "2"]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     SuperscriptBox["z1", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", "z2"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", "z2"}], ")"}]}], "-", 
    RowBox[{"t1", " ", "t3", " ", "z2"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "2"], " ", "z2"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", "z2"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "5"], " ", "z2"}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", "z2"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", "z2"}], ")"}]}], "+", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", "z2"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{"t2", " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", "t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", "z2", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", "z2", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", "z2", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", "z2", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "-", "z3"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "-", "z3"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", "z3"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", "z3"}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"z1", " ", "z2"}], "-", "z3"}], ")"}]}], "-", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t3", "2"], " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "3"], " ", "z3"}], "-", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "10"], " ", 
     SuperscriptBox["t3", "4"], " ", "z3"}], "+", 
    RowBox[{"t2", " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", "z3"}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"4", " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"4", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"4", " ", "z2"}], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "6"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"z1", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z1"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", "z3", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z1"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "-", "z3", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", "z3", "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", "z3", "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "-", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "-", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", "t2", " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", "t2", " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "9"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "5"]}], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", "z3", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "5"]}], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", "z3", "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", "z3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", "z3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", "z3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "+", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", "z3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"3", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"4", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "z2", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", "z2", "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", "z2", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", "z2", "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"5", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"5", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"4", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"4", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"5", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"5", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", "z2", "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "+", "z2", "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"5", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"4", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"z1", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "-", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "+", 
       RowBox[{"3", " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       SuperscriptBox["z2", "2"], "-", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "5"], "-", 
       RowBox[{"7", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", "z3", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "5"], "-", 
       RowBox[{"7", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", "z3", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "5"]}], "-", 
       RowBox[{"8", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"8", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "5"]}], "-", 
       RowBox[{"8", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"8", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z3"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "5"], "-", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "5"], "-", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"6", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", "z1"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"9", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", "z3", "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "2"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "8"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "z1"}], "-", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{"z1", "+", 
       SuperscriptBox["z1", "3"], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", "t3", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"5", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "5"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", "z3"}], "+", 
       RowBox[{"5", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", "z3", "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", "z3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", "z3", "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"]}], "-", 
       RowBox[{"4", " ", "z1", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "3"]}], "+", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"z1", " ", "z2"}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"3", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "-", 
       RowBox[{"2", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       SuperscriptBox["z1", "5"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", "z3", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "z1"}], "+", 
       SuperscriptBox["z1", "5"], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "3"]}], "+", "z3", "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "4"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"5", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{"5", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       SuperscriptBox["z1", "6"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       SuperscriptBox["z1", "6"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"5", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{"t1", " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       SuperscriptBox["z1", "6"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "3"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", 
       SuperscriptBox["z1", "6"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "-", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["z1", "2"], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"3", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", "z2", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "4"]}], "+", "z2", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       SuperscriptBox["z2", "3"], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"z1", " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"2", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["z1", "2"]}], "+", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"6", " ", "z1", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "-", 
       RowBox[{"6", " ", "z1", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       SuperscriptBox["z3", "2"], "+", 
       RowBox[{"3", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       SuperscriptBox["z1", "2"], "-", 
       RowBox[{"2", " ", "z2"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z2", "3"]}], "+", 
       RowBox[{"2", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "3"], " ", "z3"}], "+", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"4", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"5", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z1", "2"], "-", 
       SuperscriptBox["z1", "4"], "-", 
       RowBox[{"2", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z2"}], "+", 
       SuperscriptBox["z2", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"3", " ", "z1", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", "z2", " ", "z3"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z1", "2"], " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"5", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "3"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z1"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "7"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z1"}], "+", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"4", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       SuperscriptBox["z3", "3"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "4"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "-", "z3", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"5", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "6"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"z1", " ", "z2"}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "-", "z3", "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{"5", " ", "z2", " ", "z3"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["t1", "2"], " ", 
     SuperscriptBox["t2", "5"], " ", 
     SuperscriptBox["t3", "3"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "z1"}], "-", 
       SuperscriptBox["z1", "3"], "-", 
       SuperscriptBox["z1", "5"], "+", 
       RowBox[{"2", " ", "z1", " ", "z2"}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["z1", "3"], " ", "z2"}], "-", 
       RowBox[{
        SuperscriptBox["z1", "5"], " ", "z2"}], "-", 
       RowBox[{"2", " ", "z1", " ", 
        SuperscriptBox["z2", "2"]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "3"], " ", 
        SuperscriptBox["z2", "2"]}], "-", 
       RowBox[{"4", " ", "z1", " ", 
        SuperscriptBox["z2", "3"]}], "-", 
       RowBox[{"2", " ", "z3"}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["z1", "2"], " ", "z3"}], "+", 
       RowBox[{
        SuperscriptBox["z1", "4"], " ", "z3"}], "+", 
       RowBox[{"6", " ", "z2", " ", "z3"}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["z1", "2"], " ", "z2", " ", "z3"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["z2", "2"], " ", "z3"}], "+", 
       RowBox[{"z1", " ", 
        SuperscriptBox["z3", "2"]}], "-", 
       RowBox[{"z1", " ", "z2", " ", 
        SuperscriptBox["z3", "2"]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["z3", "3"]}]}], ")"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.72631509240615*^9, 3.72631512713181*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"denC3", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t1", "6"], "-", 
      RowBox[{"t1", " ", "z1"}], "-", 
      RowBox[{
       SuperscriptBox["t1", "5"], " ", "z1"}], "+", 
      RowBox[{
       SuperscriptBox["t1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t1", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t1", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z1"}], "-", "z3"}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t2", "12"], "+", 
      RowBox[{"t2", " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "11"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "z2"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "z1", "+", 
         SuperscriptBox["z1", "2"], "-", 
         RowBox[{"4", " ", "z2"}], "+", 
         RowBox[{"z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "10"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", "z1", "+", 
         SuperscriptBox["z1", "2"], "-", 
         RowBox[{"4", " ", "z2"}], "+", 
         RowBox[{"z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "-", 
         RowBox[{"4", " ", "z1"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["z1", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"]}], "-", 
         RowBox[{"8", " ", "z2"}], "-", 
         RowBox[{"6", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "3"]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"4", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"6", " ", "z1", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{"7", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z3"}], ")"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", " ", "z1"}], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z1", "3"], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"6", " ", "z2"}], "-", 
         RowBox[{"5", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         SuperscriptBox["z2", "3"], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"3", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["z1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"5", " ", "z1", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z3"}], ")"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "7"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"3", " ", "z1"}], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z1", "3"], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"6", " ", "z2"}], "-", 
         RowBox[{"5", " ", "z1", " ", "z2"}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         SuperscriptBox["z2", "3"], "+", 
         RowBox[{"12", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"3", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["z1", "3"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"5", " ", "z1", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z3"}], ")"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "z1"}], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"4", " ", "z2"}], "-", 
         RowBox[{"z1", " ", "z2"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"2", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"z1", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z3"}], ")"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "8"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "z1"}], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"4", " ", "z2"}], "-", 
         RowBox[{"z1", " ", "z2"}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"2", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"z1", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "z3"}], ")"}], "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"5", " ", "z2"}], "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t2", "9"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", "z1", "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z1", "2"]}], "-", 
         RowBox[{"5", " ", "z2"}], "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "-", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}], "2"]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["t3", "8"], "+", 
      RowBox[{"t3", " ", 
       RowBox[{"(", 
        RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t3", "7"], " ", 
       RowBox[{"(", 
        RowBox[{"z1", "-", "z3"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t3", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z1"}], "+", 
         SuperscriptBox["z2", "2"], "-", 
         RowBox[{"2", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t3", "6"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z1"}], "+", 
         SuperscriptBox["z2", "2"], "-", 
         RowBox[{"2", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t3", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z1"}], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z1", "3"], "-", 
         RowBox[{"2", " ", "z2"}], "-", 
         RowBox[{"2", " ", "z1", " ", "z2"}], "+", "z3", "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"2", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t3", "5"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "z1"}], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z1", "3"], "-", 
         RowBox[{"2", " ", "z2"}], "-", 
         RowBox[{"2", " ", "z1", " ", "z2"}], "+", "z3", "-", 
         RowBox[{
          SuperscriptBox["z1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"2", " ", "z2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["t3", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         RowBox[{"2", " ", "z1"}], "+", 
         SuperscriptBox["z1", "2"], "+", 
         SuperscriptBox["z1", "4"], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["z1", "2"], " ", "z2"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z2", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         RowBox[{"2", " ", "z1", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "z3"}], ")"}], "2"]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.726315135992626*^9, 3.726315171997489*^9}}]
},
WindowSize->{1662, 888},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"9.0 for Microsoft Windows (64-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[557, 20, 346, 8, 36, "Input"],
Cell[906, 30, 145741, 4142, 3577, "Input"],
Cell[146650, 4174, 11021, 296, 266, "Input"],
Cell[157674, 4472, 326, 8, 36, "Input"],
Cell[158003, 4482, 124554, 3551, 3043, "Input"],
Cell[282560, 8035, 11664, 331, 294, "Input"]
}
]
*)

(* End of internal cache information *)

